Light-Cone Sum Rules for $S$-wave $B\to K\pi$ Form Factors

We derive a set of light-cone sum rules relating the $S$-wave $B\to K \pi$ hadronic form factors to the $B$-meson light-cone distribution amplitudes (LCDAs), taking into account the complete set of LCDAs up to and including twist four. These results complement the sum rules for the $P$-wave $B\to K \pi$ form factors obtained earlier. We then use the new sum rules to estimate the $S$-wave contributions to $B\to K \pi\ell\ell$ decays as a function of the $K\pi$ invariant mass. We pay particular attention to the fact that the $S$-wave $K\pi$ spectrum cannot be modelled by a sum of Breit-Wigner resonances, and employ a more consistent dispersive coupled-channel approach. We compare our predictions for branching ratios and angular observables with LHCb measurements in two different kinematic regions, around $K^*(892)$ and $K^*_0(1430)$. We observe an overall compatibility and discuss possible improvements of our model to obtain a better description of the $B\to K\pi$ form factors over a large kinematic range.

==> anc/OPEcoefficientsSwave.m <==
OPEcoefficients = { 

ISW5[2, 0] -> (-2*(mb + ms)*gp[mB*\[Sigma]])/\[Sigma]bar^2 + ((mb + ms)*(ms + 2*mB*\[Sigma]bar)*\[CapitalPhi]barpm[mB*\[Sigma]])/(2*\[Sigma]bar^2) - ((mb + ms)*(-q2 + (ms - mB*\[Sigma]bar)^2)*\[Phi]p[mB*\[Sigma]])/(2*\[Sigma]bar^2),

ISW5[2, 1] -> (-2*(mb + ms)*(ms^2 + q2 - mB^2*\[Sigma]bar^2)*gp[mB*\[Sigma]])/\[Sigma]bar^3 - (ms*(mb + ms)*(-q2 + (ms - mB*\[Sigma]bar)^2)*\[CapitalPhi]barpm[mB*\[Sigma]])/(2*\[Sigma]bar^3),

ISW5[2, 2] -> (-6*ms^3*(mb + ms)*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^4 + (2*ms^2*(mb + ms)*(-q2 + (ms - mB*\[Sigma]bar)^2)*gp[mB*\[Sigma]])/\[Sigma]bar^4,

ISW5[2, 3] -> (2*ms^3*(mb + ms)*(-q2 + (ms - mB*\[Sigma]bar)^2)*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^5,

ISW0[2, 0] -> \[CapitalPhi]barpm[mB*\[Sigma]]/\[Sigma]bar + ((ms - mB*\[Sigma]bar)*\[Phi]p[mB*\[Sigma]])/\[Sigma]bar,

ISW0[2, 1] -> (4*mB*gp[mB*\[Sigma]])/\[Sigma]bar + (ms*(ms - mB*\[Sigma]bar)*\[CapitalPhi]barpm[mB*\[Sigma]])/\[Sigma]bar^2,

ISW0[2, 2] -> (-4*ms^2*(ms - mB*\[Sigma]bar)*gp[mB*\[Sigma]])/\[Sigma]bar^3,

ISW0[2, 3] -> (-4*ms^3*(ms - mB*\[Sigma]bar)*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^4,

ISWt[2, 0] -> (2*mB*gp[mB*\[Sigma]])/\[Sigma]bar + ((q2 + mB*\[Sigma]bar*(-ms + mB*\[Sigma]bar))*\[CapitalPhi]barpm[mB*\[Sigma]])/(2*\[Sigma]bar^2) - ((ms + mB*\[Sigma]bar)*(-q2 + (ms - mB*\[Sigma]bar)^2)*\[Phi]p[mB*\[Sigma]])/(2*\[Sigma]bar^2),

ISWt[2, 1] -> (-2*(2*ms^3 - mB*ms^2*\[Sigma]bar + mB*q2*\[Sigma]bar - mB^3*\[Sigma]bar^3)*gp[mB*\[Sigma]])/\[Sigma]bar^3 - (ms*(ms + mB*\[Sigma]bar)*(-q2 + (ms - mB*\[Sigma]bar)^2)*\[CapitalPhi]barpm[mB*\[Sigma]])/(2*\[Sigma]bar^3),

ISWt[2, 2] -> (-6*ms^3*(ms - mB*\[Sigma]bar)*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^4 + (2*ms^2*(ms + mB*\[Sigma]bar)*(-q2 + (ms - mB*\[Sigma]bar)^2)*gp[mB*\[Sigma]])/\[Sigma]bar^4,

ISWt[2, 3] -> (2*ms^3*(ms + mB*\[Sigma]bar)*(-q2 + (ms - mB*\[Sigma]bar)^2)*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^5,

ISWT[2, 0] -> -(\[Phi]p[mB*\[Sigma]]/\[Sigma]bar),

ISWT[2, 1] -> (4*gp[mB*\[Sigma]])/\[Sigma]bar^2 - (ms*\[CapitalPhi]barpm[mB*\[Sigma]])/\[Sigma]bar^2,

ISWT[2, 2] -> (4*ms^2*gp[mB*\[Sigma]])/\[Sigma]bar^3,

ISWT[2, 3] -> (4*ms^3*Gbarpm[mB*\[Sigma]])/\[Sigma]bar^4,

ISW5[3, 0] -> (3*(mb + ms)*(u - ubar)*\[Phi]3[\[Omega]1, \[Omega]2])/(2*\[Sigma]bar^2) - (3*(mb + ms)*u*(\[Phi]3[\[Omega]1, \[Omega]2] - \[Phi]4[\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^2) + ((mb + ms)*(u - ubar)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^3) - ((mb + ms)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^3),

ISW5[3, 1] -> (3*(mb + ms)*(-((ms^2 - q2)*(u - ubar)) + 2*mB*ms*\[Sigma]bar - mB^2*(u - ubar)*\[Sigma]bar^2)*\[Phi]3[\[Omega]1, \[Omega]2])/(2*\[Sigma]bar^3) + (3*(mb + ms)*((ms^2 - q2)*u - 2*mB*ms*\[Sigma]bar + mB^2*u*\[Sigma]bar^2)*(\[Phi]3[\[Omega]1, \[Omega]2] - \[Phi]4[\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^3) - ((mb + ms)*(u - ubar)*(2*ms^2 - 2*q2 + mB^2*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^4) + (3*ms*(mb + ms)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 - (3*ms*(mb + ms)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 - ((mb + ms)*(-2*ms^2 + 2*q2 - mB^2*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^4) - (3*ms*(mb + ms)*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^4),

ISW5[3, 2] -> ((mb + ms)*(u - ubar)*(ms^4 + (q2 - mB^2*\[Sigma]bar^2)^2 - 2*ms^2*(q2 + mB^2*\[Sigma]bar^2))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(4*mB*\[Sigma]bar^5) - (3*ms*(mb + ms)*(ms^2 - q2 - 2*mB*ms*(u - ubar)*\[Sigma]bar + mB^2*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^4) + (3*ms*(mb + ms)*(ms^2 - q2 - 2*mB*ms*\[Sigma]bar + mB^2*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^4) - ((mb + ms)*(ms^4 + (q2 - mB^2*\[Sigma]bar^2)^2 - 2*ms^2*(q2 + mB^2*\[Sigma]bar^2))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(4*mB*\[Sigma]bar^5) - (3*ms*(mb + ms)*(-ms^2 + q2)*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^5) + (3*(mb + ms)*(-3*ms^2*(u - ubar)*(-\[Sigma] - \[Sigma]bar)*\[Sigma]bar - 2*mB*ms*\[Sigma]bar*(-2 + 3*\[Sigma]bar^2 + \[Sigma]*(2 + 3*\[Sigma]bar)))*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^5),

ISW5[3, 3] -> -1/2*(ms*(mb + ms)*(ms^4 + (q2 - mB^2*\[Sigma]bar^2)^2 - 2*ms^2*(q2 + mB^2*\[Sigma]bar^2))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^6) - (3*ms^2*(mb + ms)*((ms^2 - q2)*(u - ubar) - 2*mB*ms*\[Sigma]bar + mB^2*(u - ubar)*\[Sigma]bar^2)*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^5),

ISW0[3, 0] -> (-2*ubar*\[Phi]3[\[Omega]1, \[Omega]2])/(mB*\[Sigma]bar^2),

ISW0[3, 1] -> ((2*(ms^2 - q2)*ubar + 3*mB*ms*\[Sigma]bar + mB^2*\[Sigma]bar*(-3*u*\[Sigma]bar + ubar*\[Sigma]bar))*\[Phi]3[\[Omega]1, \[Omega]2])/(mB*\[Sigma]bar^3) - (3*(ms - mB*u*\[Sigma]bar)*(\[Phi]3[\[Omega]1, \[Omega]2] - \[Phi]4[\[Omega]1, \[Omega]2]))/\[Sigma]bar^2 + ((2*ms + mB*(u - ubar)*(-3 + 2*\[Sigma]bar^2 + \[Sigma]*(3 + 2*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^3) - ((2*ms + mB*(-3 + 2*\[Sigma]bar^2 + \[Sigma]*(3 + 2*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^3),

ISW0[3, 2] -> ((-ms^3 + mB*ms^2*(-u + ubar)*\[Sigma]bar + ms*(q2 + mB^2*\[Sigma]bar^2) + mB*(u - ubar)*(-(q2*\[Sigma]bar) + mB^2*\[Sigma]bar^3))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^4) - (3*ms*(-(ms*(u - ubar)) + mB*\[Sigma]bar)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 - (3*ms*(ms - mB*\[Sigma]bar)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 - ((-ms^3 - mB*ms^2*\[Sigma]bar - mB*q2*\[Sigma]bar + mB^3*\[Sigma]bar^3 + ms*(q2 + mB^2*\[Sigma]bar^2))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^4) - (3*ms^2*(u - ubar)*(\[Sigma] + \[Sigma]bar)*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^4) - (3*ms*(-2 + 3*\[Sigma]bar^2 + \[Sigma]*(2 + 3*\[Sigma]bar))*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^4,

ISW0[3, 3] -> (ms*(ms^3*(u - ubar) + mB*ms^2*\[Sigma]bar - ms*(u - ubar)*(q2 + mB^2*\[Sigma]bar^2) - mB*(-(q2*\[Sigma]bar) + mB^2*\[Sigma]bar^3))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^5) + (3*ms^2*(ms + mB*(-u + ubar)*\[Sigma]bar)*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^4,

ISWt[3, 0] -> -1/2*((-4*ms^2*ubar + 4*q2*ubar - 3*mB*ms*\[Sigma]bar + mB^2*\[Sigma]bar*(3*u*\[Sigma]bar + ubar*\[Sigma]bar))*\[Phi]3[\[Omega]1, \[Omega]2])/(mB*\[Sigma]bar^3) - (3*(ms - mB*u*\[Sigma]bar)*(\[Phi]3[\[Omega]1, \[Omega]2] - \[Phi]4[\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^2) + ((2*ms + mB*(u - ubar)*(-3 + 2*\[Sigma]bar^2 + \[Sigma]*(3 + 2*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(4*mB*\[Sigma]bar^3) - ((2*ms + mB*(-3 + 2*\[Sigma]bar^2 + \[Sigma]*(3 + 2*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(4*mB*\[Sigma]bar^3),

ISWt[3, 1] -> -1/2*((2*ms^4*ubar + 2*q2^2*ubar + 3*mB*ms^3*\[Sigma]bar + mB^2*q2*\[Sigma]bar*(-3*u*\[Sigma]bar - ubar*\[Sigma]bar) - mB^4*\[Sigma]bar^3*(-3*u*\[Sigma]bar + ubar*\[Sigma]bar) - 3*mB*ms*\[Sigma]bar*(q2 + mB^2*\[Sigma]bar^2) + ms^2*(-4*q2*ubar + mB^2*\[Sigma]bar*(-3*u*\[Sigma]bar - ubar*\[Sigma]bar)))*\[Phi]3[\[Omega]1, \[Omega]2])/(mB*\[Sigma]bar^4) + (3*(ms^3 - mB*ms^2*u*\[Sigma]bar - ms*(q2 + mB^2*\[Sigma]bar^2) + mB*u*(-(q2*\[Sigma]bar) + mB^2*\[Sigma]bar^3))*(\[Phi]3[\[Omega]1, \[Omega]2] - \[Phi]4[\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^3) + ((-ms^2 + q2 + mB^2*\[Sigma]bar^2)*(4*ms + mB*(u - ubar)*(-3 + 4*\[Sigma]bar^2 + \[Sigma]*(3 + 4*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(4*mB*\[Sigma]bar^4) - (3*(mB*ms*\[Sigma]bar^2 - ms^2*(u - ubar)*\[Sigma]bar*(\[Sigma] + \[Sigma]bar))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^4 + (3*(-ms^2 + mB*ms*\[Sigma]bar)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 - ((-ms^2 + q2 + mB^2*\[Sigma]bar^2)*(4*ms + mB*(-3 + 4*\[Sigma]bar^2 + \[Sigma]*(3 + 4*\[Sigma]bar)))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(4*mB*\[Sigma]bar^4) - (3*ms^2*(u - ubar)*(-2 + 3*\[Sigma]bar^2 + \[Sigma]*(2 + 3*\[Sigma]bar))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^5) - (3*ms*(-2 + 3*\[Sigma]bar^2 + \[Sigma]*(2 + 3*\[Sigma]bar))*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^4,

ISWt[3, 2] -> ((ms + mB*(u - ubar)*\[Sigma]bar)*(ms^4 + (q2 - mB^2*\[Sigma]bar^2)^2 - 2*ms^2*(q2 + mB^2*\[Sigma]bar^2))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(4*mB*\[Sigma]bar^5) - (3*ms*(ms*(ms^2 - q2)*(u - ubar) - mB^2*ms*(u - ubar)*\[Sigma]bar^2 + mB^3*\[Sigma]bar^3 - mB*(ms^2*\[Sigma]bar + q2*\[Sigma]bar))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^4) + (3*ms*(ms^3 - ms*q2 - mB*ms^2*\[Sigma]bar - mB*q2*\[Sigma]bar - mB^2*ms*\[Sigma]bar^2 + mB^3*\[Sigma]bar^3)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^4) - ((ms + mB*\[Sigma]bar)*(ms^4 + (q2 - mB^2*\[Sigma]bar^2)^2 - 2*ms^2*(q2 + mB^2*\[Sigma]bar^2))*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(4*mB*\[Sigma]bar^5) + (3*(2*ms^2*(ms^2 - q2)*(u - ubar)*\[Sigma]bar + mB*ms*(ms^2 - q2)*\[Sigma]bar^2*(\[Sigma] + \[Sigma]bar) - mB^3*ms*\[Sigma]bar^4*(\[Sigma] + \[Sigma]bar) + 2*mB^2*ms^2*(u - ubar)*\[Sigma]bar*(\[Sigma]bar^2 - 3*\[Sigma]*\[Sigma]bar^2 + (-2 + 3*\[Sigma])*\[Sigma]bar^2))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^6) + (3*(4*ms^3*\[Sigma]bar - 3*mB*ms^2*(u - ubar)*\[Sigma]bar^2*(\[Sigma] + \[Sigma]bar) + ms*(mB^2*\[Sigma]bar*(2*\[Sigma]bar^2 - 6*\[Sigma]*\[Sigma]bar^2 + 3*(\[Sigma] - \[Sigma]bar)*\[Sigma]bar^2) - q2*(-2 + 6*\[Sigma]^2*\[Sigma]bar + 3*(1 + \[Sigma])*\[Sigma]bar^2 + \[Sigma]*(2 - 3*\[Sigma]*\[Sigma]bar))))*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^5),

ISWt[3, 3] -> -1/2*(ms*(ms*(u - ubar) + mB*\[Sigma]bar)*(ms^4 + (q2 - mB^2*\[Sigma]bar^2)^2 - 2*ms^2*(q2 + mB^2*\[Sigma]bar^2))*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^6) - (3*ms^2*(ms^3 + mB*ms^2*(-u + ubar)*\[Sigma]bar - ms*(q2 + mB^2*\[Sigma]bar^2) + mB*(u - ubar)*(-(q2*\[Sigma]bar) + mB^2*\[Sigma]bar^3))*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*\[Sigma]bar^5),

ISWT[3, 0] -> 0,

ISWT[3, 1] -> -(((3*u + ubar)*\[Phi]3[\[Omega]1, \[Omega]2])/\[Sigma]bar^2) + (3*u*(\[Phi]3[\[Omega]1, \[Omega]2] - \[Phi]4[\[Omega]1, \[Omega]2]))/\[Sigma]bar^2 - ((u - ubar)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^3) + (Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2])/(mB*\[Sigma]bar^3),

ISWT[3, 2] -> -1/2*((-((ms^2 - q2)*(u - ubar)) - 2*mB*ms*\[Sigma]bar - mB^2*(u - ubar)*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Phi]4][\[Omega]1, \[Omega]2] - 2*Bar[\[Psi]4][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^4) - (3*ms*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 + (3*ms*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^3 - ((ms^2 - q2 + 2*mB*ms*\[Sigma]bar + mB^2*\[Sigma]bar^2)*(Bar[\[Phi]3][\[Omega]1, \[Omega]2] - Bar[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar[\[Psi]4t][\[Omega]1, \[Omega]2]))/(2*mB*\[Sigma]bar^4) + (3*ms*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^4),

ISWT[3, 3] -> (ms*(-ms^2 + q2 - 2*mB*ms*(u - ubar)*\[Sigma]bar - mB^2*\[Sigma]bar^2)*(Bar2[\[Phi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4][\[Omega]1, \[Omega]2] - Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/(mB*\[Sigma]bar^5) - (3*ms^2*(u - ubar)*(Bar2[\[Phi]3][\[Omega]1, \[Omega]2] - Bar2[\[Phi]4][\[Omega]1, \[Omega]2] + 2*Bar2[\[Psi]4t][\[Omega]1, \[Omega]2]))/\[Sigma]bar^4

}
